Characterizing Warp Divergence from Pascal to Blackwell

Since Volta introduced Independent Thread Scheduling (ITS), NVIDIA GPUs have been widely assumed to handle warp divergence in a fixed manner. We test this assumption across Ampere, Hopper, and datacenter and consumer Blackwell GPUs, using pre-ITS Pascal as a baseline. Combining cycle-accurate microbenchmarks, hardware counters, and static analysis of compiler-generated SASS, we separate stable behavior from architectural change. Across all tested generations, divergent paths serialize linearly with the number of paths $k$, following $T(k) \approx sk$ with no super-linear reconvergence penalty. Warp execution efficiency falls as $32/k$, the penalty is independent of occupancy, and predication removes the serialization cost. The same behavior appears on Pascal, showing that this programmer-visible cost model predates ITS. The compiler-emitted reconvergence machinery, however, has changed substantially. Pascal uses a per-warp SSY/SYNC instruction stack, whereas later generations use barrier-register instructions. Deferred reconvergence beyond the immediate post-dominator falls from 29 cases on Ampere to 2 on Blackwell. Blackwell also introduces a two-tier convergence-barrier classification, uniform-branch instructions, and explicit partial-mask warp synchronization, none of which appear on Ampere or Hopper. Controlled bit-flip experiments indicate that the new barrier class is a static compiler classification with no observable runtime effect in our tests. Thus, divergence retains a stable and predictable performance cost even as NVIDIA's control-flow ISA and reconvergence mechanisms continue to evolve.

==> figs/make_figures.py <==
#!/usr/bin/env python3
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import ScalarFormatter

plt.rcParams.update({
    "font.family": "serif", "font.size": 7.2, "axes.labelsize": 7.2,
    "legend.fontsize": 5.0, "xtick.labelsize": 6.4, "ytick.labelsize": 6.4,
    "axes.linewidth": 0.7, "lines.linewidth": 1.05, "lines.markersize": 3.1,
    "figure.dpi": 200, "savefig.bbox": "tight", "savefig.pad_inches": 0.02,
    "legend.frameon": False, "axes.grid": True, "grid.linewidth": 0.4,
    "grid.alpha": 0.4,
})
W1 = 3.35   # single-column width (in)

k = np.array([1, 2, 4, 8, 16, 32])
cost = {
    "sm_86":  [54526, 108617, 216766, 433062, 865653, 1730837],
    "sm_90":  [58316, 116421, 232599, 464955, 929667, 1859091],
    "sm_110": [46344,  92449, 184627, 368983, 737695, 1475119],
    "sm_120": [46384,  92491, 184673, 369037, 737765, 1475221],
}

cost_preits = {"sm_61": [70503, 140588, 280766, 561159, 1121908, 2243406]}
eff = {
    "sm_86":  [31.89, 16.24, 8.27, 4.25, 2.23, 1.21],
    "sm_90":  [31.91, 16.24, 8.27, 4.25, 2.23, 1.21],
    "sm_110": [31.91, 16.25, 8.28, 4.25, 2.23, 1.21],
    "sm_120": [31.92, 16.26, 8.28, 4.25, 2.23, 1.21],
}
markers = ["o", "s", "^", "D"]
colors  = ["#1b9e77", "#d95f02", "#7570b3", "#e7298a"]

# ---------------------------------------------------------------- Fig 1: cost
fig, ax = plt.subplots(figsize=(W1, 2.5))
for (lab, v), m, c in zip(cost.items(), markers, colors):
    ax.plot(k, np.array(v)/1e3, marker=m, color=c, label=lab)
ax.plot(k, np.array(cost_preits["sm_61"])/1e3, marker="v", color="0.15",
        label="sm_61 (pre-ITS)")
ax.plot(k, k*cost["sm_110"][0]/1e3, "--", color="0.45",
        lw=0.85, label="ideal")
ax.set_xscale("log", base=2); ax.set_yscale("log", base=10)
ax.set_xticks(k); ax.get_xaxis().set_major_formatter(ScalarFormatter())
ax.set_xlabel("divergent paths per warp, $k$")
ax.set_ylabel("region latency (k-cycles)")
ax.legend(loc="lower right", handlelength=1.2, labelspacing=0.18)
fig.savefig("cost_scaling.pdf"); plt.close(fig)

# ------------------------------------------------------- Fig 2: efficiency
fig, ax = plt.subplots(figsize=(W1, 2.5))
for (lab, v), m, c in zip(eff.items(), markers, colors):
    ax.plot(k, v, marker=m, color=c, label=lab)
ax.plot(k, 32.0/k, "--", color="0.45", lw=0.85, label="$32/k$")
ax.set_xscale("log", base=2); ax.set_yscale("log", base=2)
ax.set_xticks(k); ax.get_xaxis().set_major_formatter(ScalarFormatter())
ax.set_yticks([1, 2, 4, 8, 16, 32]); ax.get_yaxis().set_major_formatter(ScalarFormatter())
ax.set_xlabel("divergent paths per warp, $k$")
ax.set_ylabel("active threads / warp-instr.")
ax.legend(loc="upper right", handlelength=1.2, labelspacing=0.18)
fig.savefig("efficiency.pdf"); plt.close(fig)

# ------------------------------------------------------- Fig 3: occupancy
# k=32 penalty vs resident warps
occ = {
    "sm_110": ([160, 640, 1280], [29.47, 28.54, 30.04]),
    "sm_120": ([672, 2688, 5376], [29.09, 30.89, 31.20]),
}
# measured points (waves 1,4) for the other two arches
occ_pts = {
    "sm_90": ([1056, 4224], [29.56, 29.52]),
    "sm_86": ([672, 2688],  [28.54, 29.78]),
}
fig, ax = plt.subplots(figsize=(W1, 2.5))
for (lab, (x, y)), m, c in zip(occ.items(), markers[2:], colors[2:]):
    ax.plot(x, y, marker=m, color=c, label=lab)
for (lab, (x, y)), m, c in zip(occ_pts.items(), markers[:2], colors[:2]):
    ax.plot(x, y, marker=m, color=c, ls=":", label=lab)
# pre-ITS Pascal baseline, full sweep (waves 1/4/8)
ax.plot([160, 640, 1280], [29.90, 30.78, 30.89], marker="v", color="0.15",
        label="sm_61 (pre-ITS)")
ax.axhline(32, ls="--", color="0.45", lw=0.85, label="ideal")
ax.set_xscale("log", base=2)
ax.set_ylim(0, 34)
ax.set_xlabel("resident warps (occupancy)")
ax.set_ylabel("32-way divergence penalty ($\\times$)")
ax.legend(loc="lower left", ncol=1, handlelength=1.2, labelspacing=0.18)
fig.savefig("occupancy.pdf"); plt.close(fig)

# --------------------------------------------------- Fig 4: reconvergence
fams = ["Ampere\n(sm_80/86/89)", "Hopper\n(sm_90)", "Blackwell\n(sm_100/110/120)"]
EXACT  = [88, 109, 79]
BEFORE = [4, 4, 14]
AFTER  = [29, 7, 2]
x = np.arange(len(fams)); w = 0.26
fig, ax = plt.subplots(figsize=(W1, 2.5))
ax.bar(x - w, EXACT,  w, label="at IPDom", color="#4575b4")
ax.bar(x,     BEFORE, w, label="before IPDom", color="#fdae61")
ax.bar(x + w, AFTER,  w, label="after IPDom (deferred)", color="#d73027")
for xi, a in zip(x, AFTER):
    ax.annotate(str(a), (xi + w, a + 1.5), ha="center", fontsize=5.4)
ax.set_xticks(x); ax.set_xticklabels(fams)
ax.set_ylabel("divergent branches")
ax.set_ylim(0, 122)
ax.set_axisbelow(True); ax.grid(axis="x", visible=False)
ax.legend(loc="upper right", handlelength=1.15, labelspacing=0.18)
fig.savefig("reconvergence.pdf"); plt.close(fig)

print("wrote cost_scaling.pdf efficiency.pdf occupancy.pdf reconvergence.pdf")

